The incel lexicon: Deciphering the emergent cryptolect of a global misogynistic community

Evolving out of a gender-neutral framing of an involuntary celibate identity, the concept of `incels' has come to refer to an online community of men who bear antipathy towards themselves, women, and society-at-large for their perceived inability to find and maintain sexual relationships. By exploring incel language use on Reddit, a global online message board, we contextualize the incel community's online expressions of misogyny and real-world acts of violence perpetrated against women. After assembling around three million comments from incel-themed Reddit channels, we analyze the temporal dynamics of a data driven rank ordering of the glossary of phrases belonging to an emergent incel lexicon. Our study reveals the generation and normalization of an extensive coded misogynist vocabulary in service of the group's identity.

==> compile_paper.sh <==
#!/usr/bin/env bash

pdflatex revtex4.tex
bibtex revtex4.aux
pdflatex revtex4.tex
pdflatex revtex4.tex

